CNN Features off-the-shelf: an Astounding Baseline for Recognition

Recent results indicate that the generic descriptors extracted from the convolutional neural networks are very powerful. This paper adds to the mounting evidence that this is indeed the case. We report on a series of experiments conducted for different recognition tasks using the publicly available code and model of the \overfeat network which was trained to perform object classification on ILSVRC13. We use features extracted from the \overfeat network as a generic image representation to tackle the diverse range of recognition tasks of object image classification, scene recognition, fine grained recognition, attribute detection and image retrieval applied to a diverse set of datasets. We selected these tasks and datasets as they gradually move further away from the original task and data the \overfeat network was trained to solve. Astonishingly, we report consistent superior results compared to the highly tuned state-of-the-art systems in all the visual classification tasks on various datasets. For instance retrieval it consistently outperforms low memory footprint methods except for sculptures dataset. The results are achieved using a linear SVM classifier (or $L2$ distance in case of retrieval) applied to a feature representation of size 4096 extracted from a layer in the net. The representations are further modified using simple augmentation techniques e.g. jittering. The results strongly suggest that features obtained from deep learning with convolutional nets should be the primary candidate in most visual recognition tasks.

==> Graphics/teaserBars.m <==
tasks = {'Object Classification', 'Scene Classification', 'Bird Subcategorization', 'Flowers Recognition', 'Human attribute Detection', 'Object Attribute Detection', 'Paris Buildings Retrieval', 'Oxford Buildings Retrieval',  'Sculptures Retrieval', 'Scene Image Retrieval', 'Object instance Retrieval'};
methods = {'Best state of the art', 'CNN + linear SVM', 'CNN + augmentation + linear SVM', 'Fine tuned CNN'};
soa = [71.1, 64.0, 56.8, 80.7, 69.9, 89.5, 74.9, 67.4, 45.4, 81.9, 89.3];
simple = [73.9 58.4 53.3 74.7 70.8 89.0 65.9 48.5 27.7 64.6 76.3];
aug = [77.0 69.0 61.8 86.8 73.0 91.4 80.4 68.8 42.3 84.9 91.8];
tunedCNN = [77.7 68.9 65.0 0 79.0 0 0 0 0 80.2 0];

all = [soa;simple;aug;tunedCNN];

h = bar(all');
set(h(1),'FaceColor',[0, 255, 0]/256);
set(h(2),'FaceColor',[255,153,204]/256);
set(h(3),'FaceColor',[250, 0, 0] / 256);
set(h(4),'FaceColor',[256,256,256]/256, 'LineStyle', '--', 'LineWidth', 2);
set(gca, 'YLim', [30 95]);
legend(methods,'Orientation','horizontal', 'FontSize', 12);
set(gca, 'XTickLabel', tasks, 'FontSize', 15);
xticklabel_rotate([1:length(tasks)],30,tasks,'interpreter','none')
grid
set(gca, 'YTick', [30 40 50 60 70 80 90]);

==> Graphics/xticklabel_rotate.m <==
function hText = xticklabel_rotate(XTick,rot,varargin)
%hText = xticklabel_rotate(XTick,rot,XTickLabel,varargin)     Rotate XTickLabel
%
% Syntax: xticklabel_rotate
%
% Input:    
% {opt}     XTick       - vector array of XTick positions & values (numeric) 
%                           uses current XTick values or XTickLabel cell array by
%                           default (if empty) 
% {opt}     rot         - angle of rotation in degrees, 90° by default
% {opt}     XTickLabel  - cell array of label strings
% {opt}     [var]       - "Property-value" pairs passed to text generator
%                           ex: 'interpreter','none'
%                               'Color','m','Fontweight','bold'
%
% Output:   hText       - handle vector to text labels
%
% Example 1:  Rotate existing XTickLabels at their current position by 90°
%    xticklabel_rotate
%
% Example 2:  Rotate existing XTickLabels at their current position by 45° and change
% font size
%    xticklabel_rotate([],45,[],'Fontsize',14)
%
% Example 3:  Set the positions of the XTicks and rotate them 90°
%    figure;  plot([1960:2004],randn(45,1)); xlim([1960 2004]);
%    xticklabel_rotate([1960:2:2004]);
%
% Example 4:  Use text labels at XTick positions rotated 45° without tex interpreter
%    xticklabel_rotate(XTick,45,NameFields,'interpreter','none');
%
% Example 5:  Use text labels rotated 90° at current positions
%    xticklabel_rotate([],90,NameFields);
%
% Note : you can not RE-RUN xticklabel_rotate on the same graph. 
%



% This is a modified version of xticklabel_rotate90 by Denis Gilbert
% Modifications include Text labels (in the form of cell array)
%                       Arbitrary angle rotation
%                       Output of text handles
%                       Resizing of axes and title/xlabel/ylabel positions to maintain same overall size 
%                           and keep text on plot
%                           (handles small window resizing after, but not well due to proportional placement with 
%                           fixed font size. To fix this would require a serious resize function)
%                       Uses current XTick by default
%                       Uses current XTickLabel is different from XTick values (meaning has been already defined)

% Brian FG Katz
% bfgkatz@hotmail.com
% 23-05-03
% Modified 03-11-06 after user comment
%	Allow for exisiting XTickLabel cell array
% Modified 03-03-2006 
%   Allow for labels top located (after user comment)
%   Allow case for single XTickLabelName (after user comment)
%   Reduced the degree of resizing
% Modified 11-jun-2010
%   Response to numerous suggestions on MatlabCentral to improve certain
%   errors.

% Other m-files required: cell2mat
% Subfunctions: none
% MAT-files required: none
%
% See also: xticklabel_rotate90, TEXT,  SET

% Based on xticklabel_rotate90
%   Author: Denis Gilbert, Ph.D., physical oceanography
%   Maurice Lamontagne Institute, Dept. of Fisheries and Oceans Canada
%   email: gilbertd@dfo-mpo.gc.ca  Web: http://www.qc.dfo-mpo.gc.ca/iml/
%   February 1998; Last revision: 24-Mar-2003

% check to see if xticklabel_rotate has already been here (no other reason for this to happen)
if isempty(get(gca,'XTickLabel')),
    error('xticklabel_rotate : can not process, either xticklabel_rotate has already been run or XTickLabel field has been erased')  ;
end

% if no XTickLabel AND no XTick are defined use the current XTickLabel
%if nargin < 3 & (~exist('XTick') | isempty(XTick)),
% Modified with forum comment by "Nathan Pust" allow the current text labels to be used and property value pairs to be changed for those labels
if (nargin < 3 || isempty(varargin{1})) & (~exist('XTick') | isempty(XTick)),
	xTickLabels = get(gca,'XTickLabel')  ; % use current XTickLabel
	if ~iscell(xTickLabels)
		% remove trailing spaces if exist (typical with auto generated XTickLabel)
		temp1 = num2cell(xTickLabels,2)         ;
		for loop = 1:length(temp1),
			temp1{loop} = deblank(temp1{loop})  ;
		end
		xTickLabels = temp1                     ;
	end
varargin = varargin(2:length(varargin));	
end

% if no XTick is defined use the current XTick
if (~exist('XTick') | isempty(XTick)),
    XTick = get(gca,'XTick')        ; % use current XTick 
end

%Make XTick a column vector
XTick = XTick(:);

if ~exist('xTickLabels'),
	% Define the xtickLabels 
	% If XtickLabel is passed as a cell array then use the text
	if (length(varargin)>0) & (iscell(varargin{1})),
        xTickLabels = varargin{1};
        varargin = varargin(2:length(varargin));
	else
        xTickLabels = num2str(XTick);
	end
end    

if length(XTick) ~= length(xTickLabels),
    error('xticklabel_rotate : must have same number of elements in "XTick" and "XTickLabel"')  ;
end

%Set the Xtick locations and set XTicklabel to an empty string
set(gca,'XTick',XTick,'XTickLabel','')

if nargin < 2,
    rot = 90 ;
end

% Determine the location of the labels based on the position
% of the xlabel
hxLabel = get(gca,'XLabel');  % Handle to xlabel
xLabelString = get(hxLabel,'String');

% if ~isempty(xLabelString)
%    warning('You may need to manually reset the XLABEL vertical position')
% end

set(hxLabel,'Units','data');
xLabelPosition = get(hxLabel,'Position');
y = xLabelPosition(2);

%CODE below was modified following suggestions from Urs Schwarz
y=repmat(y,size(XTick,1),1);
% retrieve current axis' fontsize
fs = get(gca,'fontsize');

% Place the new xTickLabels by creating TEXT objects
hText = text(XTick, y, xTickLabels,'fontsize',fs);

% Rotate the text objects by ROT degrees
%set(hText,'Rotation',rot,'HorizontalAlignment','right',varargin{:})
% Modified with modified forum comment by "Korey Y" to deal with labels at top
% Further edits added for axis position
xAxisLocation = get(gca, 'XAxisLocation');  
if strcmp(xAxisLocation,'bottom')  
    set(hText,'Rotation',rot,'HorizontalAlignment','right',varargin{:})  
else  
    set(hText,'Rotation',rot,'HorizontalAlignment','left',varargin{:})  
end

% Adjust the size of the axis to accomodate for longest label (like if they are text ones)
% This approach keeps the top of the graph at the same place and tries to keep xlabel at the same place
% This approach keeps the right side of the graph at the same place 

set(get(gca,'xlabel'),'units','data')           ;
    labxorigpos_data = get(get(gca,'xlabel'),'position')  ;
set(get(gca,'ylabel'),'units','data')           ;
    labyorigpos_data = get(get(gca,'ylabel'),'position')  ;
set(get(gca,'title'),'units','data')           ;
    labtorigpos_data = get(get(gca,'title'),'position')  ;

set(gca,'units','pixel')                        ;
set(hText,'units','pixel')                      ;
set(get(gca,'xlabel'),'units','pixel')          ;
set(get(gca,'ylabel'),'units','pixel')          ;

origpos = get(gca,'position')                   ;

% textsizes = cell2mat(get(hText,'extent'))       ;
% Modified with forum comment from "Peter Pan" to deal with case when only one XTickLabelName is given. 
x = get( hText, 'extent' );  
if iscell( x ) == true  
    textsizes = cell2mat( x ) ;  
else  
    textsizes = x;  
end  

largest =  max(textsizes(:,3))                  ;
longest =  max(textsizes(:,4))                  ;

laborigext = get(get(gca,'xlabel'),'extent')    ;
laborigpos = get(get(gca,'xlabel'),'position')  ;

labyorigext = get(get(gca,'ylabel'),'extent')   ;
labyorigpos = get(get(gca,'ylabel'),'position') ;
leftlabdist = labyorigpos(1) + labyorigext(1)   ;

% assume first entry is the farthest left
leftpos = get(hText(1),'position')              ;
leftext = get(hText(1),'extent')                ;
leftdist = leftpos(1) + leftext(1)              ;
if leftdist > 0,    leftdist = 0 ; end          % only correct for off screen problems

% botdist = origpos(2) + laborigpos(2)            ;
% newpos = [origpos(1)-leftdist longest+botdist origpos(3)+leftdist origpos(4)-longest+origpos(2)-botdist]  
%
% Modified to allow for top axis labels and to minimize axis resizing
if strcmp(xAxisLocation,'bottom')  
    newpos = [origpos(1)-(min(leftdist,labyorigpos(1)))+labyorigpos(1) ...
            origpos(2)+((longest+laborigpos(2))-get(gca,'FontSize')) ...
            origpos(3)-(min(leftdist,labyorigpos(1)))+labyorigpos(1)-largest ...
            origpos(4)-((longest+laborigpos(2))-get(gca,'FontSize'))]  
else
    newpos = [origpos(1)-(min(leftdist,labyorigpos(1)))+labyorigpos(1) ...
            origpos(2) ...
            origpos(3)-(min(leftdist,labyorigpos(1)))+labyorigpos(1)-largest ...
            origpos(4)-(longest)+get(gca,'FontSize')]  
end
set(gca,'position',newpos)                      ;

% readjust position of text labels after resize of plot
set(hText,'units','data')                       ;
for loop= 1:length(hText),
    set(hText(loop),'position',[XTick(loop), y(loop)])  ;
end

% adjust position of xlabel and ylabel
laborigpos = get(get(gca,'xlabel'),'position')  ;
set(get(gca,'xlabel'),'position',[laborigpos(1) laborigpos(2)-longest 0])   ;

% switch to data coord and fix it all
set(get(gca,'ylabel'),'units','data')                   ;
set(get(gca,'ylabel'),'position',labyorigpos_data)      ;
set(get(gca,'title'),'position',labtorigpos_data)       ;

set(get(gca,'xlabel'),'units','data')                   ;
    labxorigpos_data_new = get(get(gca,'xlabel'),'position')  ;
set(get(gca,'xlabel'),'position',[labxorigpos_data(1) labxorigpos_data_new(2)])   ;


% Reset all units to normalized to allow future resizing
set(get(gca,'xlabel'),'units','normalized')          ;
set(get(gca,'ylabel'),'units','normalized')          ;
set(get(gca,'title'),'units','normalized')          ;
set(hText,'units','normalized')                      ;
set(gca,'units','normalized')                        ;

if nargout < 1,
    clear hText
end


